Weird Machines as Insecure Compilation

Weird machines---the computational models accessible by exploiting security vulnerabilities---arise from the difference between the model a programmer has in her head of how her program should run and the implementation that actually executes. Previous attempts to reason about or identify weird machines have viewed these models through the lens of formal computational structures such as state machines and Turing machines. But because programmers rarely think about programs in this way, it is difficult to effectively apply insights about weird machines to improve security. We present a new view of weird machines based on techniques from programming languages theory and secure compilation. Instead of an underspecified model drawn from a programmers' head, we start with a program written in a high-level source language that enforces security properties by design. Instead of state machines to describe computation, we use the well-defined semantics of this source language and a target language, into which the source program will be compiled. Weird machines are the sets of behaviors that can be achieved by a compiled source program in the target language that cannot be achieved in the source language directly. That is, exploits are witnesses to insecure compilation. This paper develops a framework for characterizing weird machines as insecure compilation, and illustrates the framework with examples of common exploits. We study the classes of security properties that exploits violate, the compositionality of exploits in a compiler stack, and the weird machines and mitigations that arise.

==> anc/README.md <==
Implementation of a toy compiler stack described in the paper

>> Weird Machines as Insecure Compilation

by [anonymous].

## PLT Redex

The compiler stack is written in PLT Redex, a domain-specific language embedded in Racket for quickly designing and modeling programming languages. See its [online documentation](https://redex.racket-lang.org/) for more.

## Files

* `imp.rkt` - A small imperative language language with booleans and natural numbers
* `toyc.rkt` - A C-like language with integer values, pointer arithmetic, arrays, and procedures.
* `toya.rkt` - An assembly-like language with an explicitly-managed stack, program counter, and control flow.
* `toyh.rkt` - A "hardware"-like language that allows timing information about assembly programs to be collected.


==> anc/imp.rkt <==
#lang racket

(require redex)

; implementation of the IMP language
(provide imp imp-red)

; needed by toyh.rkt
(provide storeStore evalExpr)

(define-language imp
  ; A program P is a sequence of statements
  (P ::= (st ...))
  ; A component I is a partial program
  (I ::= (st ...))
  ; Statements
  (st ::=
      ; Assign the result of evaluating 'ex' to the variable 'x'
      (x := ex)
      ; Evaluates the first statement if 'ex' evaluates to 'true', otherwise
      ; evaluates the second statement
      (if ex st st)
      ; Executes 'st' while the value of 'ex' is 'true'
      (while ex st)
      ; Output the value of 'ex' to the trace
      (output ex)
      ; Execute a sequence of statements
      (begin st ...)
      ; A no-op
      skip)
  ; Expressions
  (ex ::=
      ; A constant boolean
      b
      ; A constant natural
      n
      ; A variable
      x
      ; An application of a binary operator
      (op ex ex))
  ; Booleans
  (b ::= boolean)
  ; Naturals
  (n ::= natural)
  ; Values are naturals or booleans
  (v ::= b n)
  ; An outcome is either a value or an error (returned by evalExpr)
  (o ::= v error)
  ; Binary operators
  (op ::= + - * / = <)
  ; A store s is a map from variables to values
  (s ::= ((x v) ...))
  ; A trace is a sequence of output values
  (t ::= (v ...))
  ; Variables
  (x ::= variable-not-otherwise-mentioned)
  ; Contexts
  (C ::=
     (hole (x ...))
     (if ex C st)
     (if ex st C)
     (while ex C)
     (begin st ... C st ...)))

; Look up the value of a variable in a store
(define-metafunction imp
  lookupStore : x s -> v
  [(lookupStore x ((x v) _ ...)) v]
  [(lookupStore x ((x_1 _) (x_r v_r) ...))
   (lookupStore x ((x_r v_r) ...))])

; Store a value in a variable in a store
(define-metafunction imp
  storeStore : x v s -> s
  [(storeStore x v ((x _) (x_r v_r) ...)) ((x v) (x_r v_r) ...)]
  [(storeStore x v ((x_1 v_1) (x_i v_i) ...))
   ((x_1 v_1) (x_o v_o) ...)
   (where ((x_o v_o) ...) (storeStore x v ((x_i v_i) ...)))])

; Evaluate an expression (with no side effects)
(define-metafunction imp
  evalExpr : ex s -> o
  [(evalExpr b _) b]
  [(evalExpr n _) n]
  [(evalExpr x s) (lookupStore x s)]
  [(evalExpr (op ex_1 ex_2) s) (evalOp op (evalExpr ex_1 s) (evalExpr ex_2 s))])

; Evaluate an application of a binary operator
(define-metafunction imp
  evalOp : op v v -> o
  [(evalOp + n_1 n_2) ,(+ (term n_1) (term n_2))]
  [(evalOp - n_1 n_2) ,(max 0 (- (term n_1) (term n_2)))]
  [(evalOp * n_1 n_2) ,(* (term n_1) (term n_2))]
  [(evalOp / n_1 0) error]
  [(evalOp / n_1 n_2) ,(floor (/ (term n_1) (term n_2)))]
  [(evalOp = n_1 n_2) ,(eq? (term n_1) (term n_2))]
  [(evalOp < n_1 n_2) ,(< (term n_1) (term n_2))]
  [(evalOp op v_1 v_2) error])

(define imp-red
  (reduction-relation
   imp
   #:domain ((st ...) s t)
   #:codomain ((st ...) s t)
   (--> ((skip st ...) s t)
        ((st ...) s t)
        skip)
   (--> (((output ex) st ...) s (v ...))
        ((st ...) s (v ... v_1))
        (where/error v_1 (evalExpr ex s))
        output)
   (--> (((begin st_b ...) st ...) s t)
        ((st_b ... st ...) s t)
        begin)
   (--> (((while ex st_w) st ...) s t)
        ((st ...) s t)
        (where #false (evalExpr ex s))
        while-false)
   (--> (((while ex st_w) st ...) s t)
        ((st_w (while ex st_w) st ...) s t)
        (where #true (evalExpr ex s))
        while-true)
   (--> (((if ex st_t st_f) st ...) s t)
        ((st_t st ...) s t)
        (where #true (evalExpr ex s))
        if-true)
   (--> (((if ex st_t st_f) st ...) s t)
        ((st_f st ...) s t)
        (where #false (evalExpr ex s))
        if-false)
   (--> (((x := ex) st ...) s_i t)
        ((st ...) s_o t)
        (where v (evalExpr ex s_i))
        (where s_o (storeStore x v s_i))
        assign)))

(define-metafunction imp
  plug : C st -> P
  [(plug (hole _) st) st]
  [(plug (if ex C st_f) st) (if ex (plug C st) st_f)]
  [(plug (if ex st_t C) st) (if ex st_t (plug C st))]
  [(plug (while ex C) st) (while ex (plug C st))]
  [(plug (begin st_1 ... C st_2 ...) st) (begin st_1 ... (plug C st) st_2 ...)])


==> anc/toya.rkt <==
#lang racket

(require redex)

(require "toyc.rkt")

(provide toyA toyA-red load loadCompiled compile)

; Additional syntactic constructs for evaluating toyC using a low-level
; semantics that explicitly allocates stack variables, represents addresses
; with integers, and uses a program counter instead of structured control flow.fi
(define-extended-language toyA toyC
  (i ::= integer)
  (st ::= (lv := ex)
      (m ex ...)
      ; Jump to the statement at memory location 'i' if 'ex' is zero
      (jmpz ex i)
      (output ex)
      skip
      ; Transfer control to the return address on the stack and adjust the
      ; stack pointer to pope the current stack frame
      return
      ; Stop evaluation of the current program
      halt)
  ; All values are integers
  (v ::= i)
  ; A memory object is either an integer or a statement tagged with it's
  ; containing procedure 'm'
  (obj ::= i (m st))
  ; The program counter 'pc' and stack pointer 'sp' are natural numbers
  (pc sp ::= natural)
  ; A stack frame element is either a local variable 'x' at offset 'i'
  ; within the current stack frame or an array 'x' at location 'i' with length 'i' 
  (Felem ::= (x i) (x i i))
  ; A stack frame 'F' is a sequence of frame elements
  (F ::= (Felem ...))
  ; The global store 'G' is a map from procedure names 'm' to the address
  ; of the procedure's first statement and the procedure's stack frame layout
  (G ::= ((m i F) ...))
  ; A memory 'M' is a map from integer locations 'i' to memory object 'obj'
  (M ::= ((i obj) ...))
  ; An output trace 't' is a sequence of values
  (t ::= (v ...)))

; Lookup the object at address 'i' in memory 'M'. If 'i' is not recorded in
; 'M', return 0. (Assume all memory is initialized to 0.)
(define-metafunction toyA
  lookupMem : i M -> obj
  [(lookupMem i ((i obj) _ ...)) obj]
  [(lookupMem i ((i_1 obj_1) (i_r obj_r) ...))
   (lookupMem i ((i_r obj_r) ...))]
  [(lookupMem i ()) 0])

; Update the value at memory location 'i', returning the updated memory
; ordered by address
(define-metafunction toyA
  storeMem : i obj M -> M
  [(storeMem i obj M)
   ,(sort (term M_o) < #:key car)
   (where M_o (storeMem-int i obj M))])

; Update the value at memory location 'i' (used by 'storeMem')
(define-metafunction toyA
  storeMem-int : i obj M -> M
  [(storeMem-int i obj ((i obj_a) (i_r obj_r) ...))
   ((i obj) (i_r obj_r) ...)]
  [(storeMem-int i obj ((i_1 obj_1) (i_r obj_r) ...))
   ((i_1 obj_1) (i_n obj_n) ...)
   (where ((i_n obj_n) ...) (storeMem-int i obj ((i_r obj_r) ...)))]
  [(storeMem-int i obj ()) ((i obj))])

; Store the sequence of values 'v ...' at addresses 'i', 'i+1', ... 
(define-metafunction toyA
  pushVals : i (v ...) M -> M
  [(pushVals i () M) M]
  [(pushVals i (v v_r ...) M)
   (storeMem i v (pushVals ,(+ (term i) 1) (v_r ...) M))])

; For each pair of values '(i_a i_v), store 'i_v' at 'sp + i_a'
(define-metafunction toyA
  setVals : sp ((i i) ...) M -> M
  [(setVals sp () M) M]
  [(setVals sp ((i_a i_v) (i_a_r i_v_r) ...) M)
   (storeMem ,(+ (term sp) (term i_a)) ,(+ (term sp) (term i_v)) (setVals sp ((i_a_r i_v_r) ...) M))])

; Look up a procedure's start address and stack frame layout
(define-metafunction toyA
  lookupFun : m G -> (m i F)
  [(lookupFun m ((m i F) _ ...)) (m i F)]
  [(lookupFun m ((m_1 i_1 F_1) (m_r i_r F_r) ...))
   (lookupFun m ((m_r i_r F_r) ...))])

; Fetch the instruction at the current 'pc'
(define-metafunction toyA
  fetchInst : pc M -> st
  [(fetchInst pc M) st
   (where (m st) (lookupMem pc M))])

; Lookup the stack frame layout of the procedure that includes the
; currently executing statement
(define-metafunction toyA
  frameInfo : pc M G -> F
  [(frameInfo pc M G) F
   (where (m st) (lookupMem pc M))
   (where (m i F) (lookupFun m G))])

; Compute the address of the variable 'x' from the stack frame layout
; and the current stack pointer
(define-metafunction toyA
  lookupVar : x sp F -> i
  [(lookupVar x sp ((x i) Felem ...)) ,(+ (term sp) (term i))]
  [(lookupVar x sp ((x i i_s) Felem ...)) ,(+ (term sp) (term i))]
  [(lookupVar x sp (Felem_1 Felem_r ...))
   (lookupVar x sp (Felem_r ...))])

; Evaluate an expression given the current stack pointer and frame layout
(define-metafunction toyA
  evalExpr : ex sp F M -> v
  [(evalExpr integer _ _ _) integer]
  [(evalExpr null _ _ _) 0]
  [(evalExpr (* ex) sp F M) (lookupMem (evalExpr ex sp F M) M)]
  [(evalExpr x sp F M) (lookupMem (lookupVar x sp F) M)]
  [(evalExpr (& lv) sp F M) (evalLVal lv sp F M)]
  [(evalExpr (+ ex_1 ex_2) sp F M) ,(+ (term i_1) (term i_2))
                                (where i_1 (evalExpr ex_1 sp F M))
                                (where i_2 (evalExpr ex_2 sp F M))]
  [(evalExpr (- ex_1 ex_2) sp F M) ,(- (term i_1) (term i_2))
                                (where i_1 (evalExpr ex_1 sp F M))
                                (where i_2 (evalExpr ex_2 sp F M))]
  [(evalExpr (* ex_1 ex_2) sp F M) ,(* (term i_1) (term i_2))
                                (where i_1 (evalExpr ex_1 sp F M))
                                (where i_2 (evalExpr ex_2 sp F M))]
  [(evalExpr (/ ex_1 ex_2) sp F M) ,(/ (term i_1) (term i_2))
                                (where i_1 (evalExpr ex_1 sp F M))
                                (where i_2 (evalExpr ex_2 sp F M))]
  [(evalExpr (= ex_1 ex_2) sp F M) 1
                                (where i (evalExpr ex_1 sp F M))
                                (where i (evalExpr ex_2 sp F M))]
  [(evalExpr (= ex_1 ex_2) sp F M) 0
                                (where i_1 (evalExpr ex_1 sp F M))
                                (where i_2 (evalExpr ex_2 sp F M))]
  [(evalExpr (< ex_1 ex_2) sp F M) ,(if (< (term i_1) (term i_2))
                                     1
                                     0)
                                (where i_1 (evalExpr ex_1 sp F M))
                                (where i_2 (evalExpr ex_2 sp F M))])

; Compute an l-value
(define-metafunction toyA
  evalLVal : lv sp F M -> v
  [(evalLVal x sp F M) (lookupVar x sp F)]
  [(evalLVal (* lv) sp F M) (lookupMem (evalLVal lv sp F M) M)])

; Convert a value to '0' or '1' depending on whether the value is non-zero 
(define-metafunction toyA
  toBool : v -> v
  [(toBool 0) 0]
  [(toBool _) 1])

; Compute the size of a stack frame layout
(define-metafunction toyA
  frameSize : F -> i
  [(frameSize ()) 0]
  [(frameSize ((x _ i) Felem ...))
   ,(+ (term i) 1 (term i_s))
   (where i_s (frameSize (Felem ...)))]
  [(frameSize ((x _) Felem ...))
   ,(+ 1 (term i_s))
   (where i_s (frameSize (Felem ...)))])

; Initialize a stack frame. Only initializes locations
; that refer to arrays. 
(define-metafunction toyA
  localInit : F -> ((i i) ...)
  [(localInit ()) ()]
  [(localInit ((x i) Felem ...))
   (localInit (Felem ...))]
  [(localInit ((x i i_s) Felem ...))
   ((i ,(+ 1 (term i))) (i_r i_v) ...)
   (where ((i_r i_v) ...) (localInit (Felem ...)))])

; A reduction semantics for toyC using terms from toyA
; Configurations have the form (pc sp G M t) where 'pc'
; is the address of the currently executing instruction, 'sp'
; is the current stack pointer, 'G' maps procedures to start
; instructions and stack frame layouts, 'M' is the current
; memory, and 't' is the output trace. 
(define toyA-red
  (reduction-relation
   toyA
   #:domain   (pc sp G M t)
   #:codomain (pc sp G M t)
   (--> (pc sp G M t)
        (,(+ 1 (term pc)) sp G M t)
        ; 'skip'
        (where skip (fetchInst pc M))
        skip)
   (--> (pc sp G M (v ...))
        (,(+ 1 (term pc)) sp G M (v ... v_1))
        ; 'output'
        (where (output ex) (fetchInst pc M))
        (where/error F (frameInfo pc M G))
        (where/error v_1 (evalExpr ex sp F M))
        output)
   (--> (pc sp G M t)
        (i sp G M t)
        ; 'jmpz'
        (where (jmpz ex i) (fetchInst pc M))
        (where/error F (frameInfo pc M G))
        (where/error v (evalExpr ex sp F M))
        (where 0 (toBool v))
        jmpz-true)
   (--> (pc sp G M t)
        (,(+ 1 (term pc)) sp G M t)
        ; 'jmpz'
        (where (jmpz ex i) (fetchInst pc M))
        (where/error F (frameInfo pc M G))
        (where/error v (evalExpr ex sp F M))
        (where 1 (toBool v))
        jmpz-false)
   (--> (pc sp G M_i t)
        (,(+ 1 (term pc)) sp G M_o t)
        ; 'store'
        (where (lv := ex) (fetchInst pc M_i))
        (where/error F (frameInfo pc M_i G))
        (where/error v_a (evalLVal lv sp F M_i))
        (where/error v_v (evalExpr ex sp F M_i))
        (where/error M_o (storeMem v_a v_v M_i))
        assign)
   (--> (pc_1 sp_1 G M_1 t)
        (pc_2 sp_2 G M_2 t)
        ; Invoke procedure 'm'
        (where (m ex ...) (fetchInst pc_1 M_1))
        ; Get the current procedure's frame layout
        (where/error F_1 (frameInfo pc_1 M_1 G))
        ; Lookup the target procedure's address and layout
        (where (m pc_2 F_2) (lookupFun m G))
        ; Evaluate the arguments
        (where/error (v ...) ((evalExpr ex sp_1 F_1 M_1) ...))
        ; Compute the new stack pointer by subtracting the size of frame F_2 from the
        ; current stack pointer, with two additional slots for the return address and
        ; saved (current) stack pointer
        (where sp_2 ,(- (term sp_1) (term (frameSize F_2)) 2))
        ; Set up the new stack frame by initializing the local variables and pushing
        ; call arguments, return address, and stack pointer into the new frame
        (where M_2 (setVals sp_2 (localInit F_2) (pushVals ,(- (term sp_1) (length (term (v ...))) 2) (v ... sp_1 ,(+ 1 (term pc_1))) M_1)))
        call)
   (--> (pc_1 sp_1 G M t)
        (pc_2 sp_2 G M t)
        ; Return to the calling procedure
        (where return (fetchInst pc_1 M))
        ; Get the current frame layout
        (where/error F_1 (frameInfo pc_1 M G))
        ; Locate the return address on the stack by adding the frame size to the current
        ; stack pointer and adding 1
        (where/error pc_2 (lookupMem ,(+ (term sp_1) (term (frameSize F_1)) 1) M))
        ; Locate the old stack pointer value by adding the frame size of the current
        ; stack pointer
        (where/error sp_2 (lookupMem ,(+ (term sp_1) (term (frameSize F_1))) M))
        return)))

(define-union-language toyC-compile (hl. toyC) (ll. toyA))

; Compile a statements into low-level forms. Replace structured control-flow
; with jumps
(define-metafunction toyC-compile
  compileSt : hl.m hl.st ll.i ll.M -> (ll.i ll.M)
  ; Compile statement 'hl.st' in procedure 'hl.m' at start address 'll.i'
  ; in memory 'll.M'
  ; Replace if statement with jmpz
  [(compileSt hl.m (if hl.ex hl.st_1 hl.st_2) ll.i ll.M)
   (ll.i_end ll.M_2)
   (where ll.i_t ,(+ 1 (term ll.i)))
   (where (ll.i_t_o ll.M_t_o) (compileSt hl.m hl.st_1 ll.i_t ll.M))
   (where ll.i_f ,(+ 1 (term ll.i_t_o)))
   (where (ll.i_end ll.M_f_o) (compileSt hl.m hl.st_2 ll.i_f ll.M_t_o))
   (where ll.M_1 (storeMem ll.i (hl.m (jmpz hl.ex ll.i_f)) ll.M_f_o))
   (where ll.M_2 (storeMem ll.i_t_o (hl.m (jmpz 0 ll.i_end)) ll.M_1))]
  ; Replace while statement with jmpz
  [(compileSt hl.m (while hl.ex hl.st) ll.i ll.M)
   (ll.i_end ll.M_2)
   (where ll.i_body ,(+ 1 (term ll.i)))
   (where (ll.i_after ll.M_after) (compileSt hl.m hl.st ll.i_body ll.M))
   (where ll.i_end ,(+ 1 (term ll.i_after)))
   (where ll.M_1 (storeMem ll.i (hl.m (jmpz hl.ex ll.i_end)) ll.M_after))
   (where ll.M_2 (storeMem ll.i_after (hl.m (jmpz 0 ll.i)) ll.M_1))]
  ; Layout blocks linearly
  [(compileSt hl.m (begin hl.st_1 hl.st_2 ...) ll.i ll.M)
   (compileSt hl.m (begin hl.st_2 ...) ll.i_1 ll.M_1)
   (where (ll.i_1 ll.M_1) (compileSt hl.m hl.st_1 ll.i ll.M))]
  [(compileSt hl.m (begin) ll.i ll.M)
   (ll.i ll.M)]
  ; Remaining statements do not require compilation
  [(compileSt hl.m hl.st ll.i ll.M)
   (,(+ (term ll.i) 1) (storeMem ll.i (hl.m hl.st) ll.M))])

; Layout a procedure's stack frame starting at offset 'll.i'
(define-metafunction toyC-compile
  computeFrameOffsets : ll.i ([hl.x_p hl.py] ...) ([hl.x_l hl.ty] ...) -> ll.F
  [(computeFrameOffsets ll.i ([hl.x_p hl.py_p] ...) ([hl.x_l hl.py] [hl.x_l_r hl.ty_r] ...))
   ((hl.x_l ll.i) ll.Felem ...)
   (where (ll.Felem ...) (computeFrameOffsets ,(+ 1 (term ll.i)) ([hl.x_p hl.py_p] ...) ([hl.x_l_r hl.ty_r] ...)))]
  [(computeFrameOffsets ll.i ([hl.x_p hl.py_p] ...) ([hl.x_l (arr hl.py ll.i_s)] [hl.x_l_r hl.ty_r] ...))
   ((hl.x_l ll.i ll.i_s) ll.Felem ...)
   (where (ll.Felem ...) (computeFrameOffsets ,(+ 1 (term ll.i) (term ll.i_s)) ([hl.x_p hl.py_p] ...) ([hl.x_l_r hl.ty_r] ...)))]
  [(computeFrameOffsets ll.i ([hl.x_p hl.py] [hl.x_p_r hl.py_r] ...) ())
   ((hl.x_p ll.i) ll.Felem ...)
   (where (ll.Felem ...) (computeFrameOffsets ,(+ 1 (term ll.i)) ([hl.x_p_r hl.py_r] ...) ()))]
  [(computeFrameOffsets ll.i () ()) ()])

; Create a stack frame layout from a procedure declaration
(define-metafunction toyC-compile
  makeFrame : ([hl.x_p hl.py] ...) ([hl.x_l hl.ty] ...) -> ll.F
  [(makeFrame ([hl.x_p hl.py] ...) ([hl.x_l hl.ty] ...))
   (computeFrameOffsets 0 ([hl.x_p hl.py] ...) ([hl.x_l hl.ty] ...))])

; Compile a prodecure declaration by compiling the procedure's statements
; and creating a stack layout. Insert 'return' or 'halt' instructions at
; the end of each procedure definition.
(define-metafunction toyC-compile
  compileFun : hl.pd ll.i -> (ll.m ll.F ll.M ll.i)
  [(compileFun (hl.m ([hl.x_p hl.py] ...) ([hl.x_l hl.ty] ...) hl.st ...) ll.i)
   (hl.m ll.F ll.M ,(+ 1 (term ll.i_b)))
   (where ll.F (makeFrame ([hl.x_p hl.py] ...) ([hl.x_l hl.ty] ...)))
   (where (ll.i_b ll.M_b) (compileSt hl.m (begin hl.st ...) ll.i ()))
   (where ll.M ,(if (eq? 'main (term hl.m))
                    (term (storeMem ll.i_b (hl.m halt) ll.M_b))
                    (term (storeMem ll.i_b (hl.m return) ll.M_b))))])

; Merge two memory maps
(define-metafunction toyC-compile
  joinHeap : ll.M ll.M -> ll.M
  [(joinHeap ((ll.i_1 ll.obj_1) ...) ((ll.i_2 ll.obj_2) ...))
   ((ll.i_1 ll.obj_1) ... (ll.i_2 ll.obj_2) ...)])

; Compile a high-level program by compiling each procedure in turn and
; storing the results in memory starting at ll.i
(define-metafunction toyC-compile
  compile : hl.P ll.i -> (ll.G ll.M)
  [(compile (hl.pd_1 hl.pd_r ...) ll.i)
   (((ll.m ll.i ll.F) (ll.m_r ll.i_r ll.F_r) ...) (joinHeap ll.M ll.M_r))
   (where (ll.m ll.F ll.M ll.i_o) (compileFun hl.pd_1 ll.i))
   (where (((ll.m_r ll.i_r ll.F_r) ...) ll.M_r) (compile (hl.pd_r ...) ll.i_o))]
  [(compile () _)
   (() ())])

; Given a memory with a compiled program, initialize the stack at 'i_s' and
; invoke 'main' with arguments 'v ...'
(define-metafunction toyA
  loadCompiled : G M i v ... -> (pc sp G M t)
  [(loadCompiled G M i_s v ...)
   (pc sp G (setVals sp (localInit F) (pushVals ,(- (term i_s) (length (term (v ...)))) (v ...) M)) ())
   (where (_ pc F) (lookupFun main G))
   (where sp ,(- (term i_s) (term (frameSize F))))])

; Load a high-level program into memory at 'll.i_c', initialize the stack
; at 'll.i_s' and invoke 'main' with arguments 'll.v ...'
(define-metafunction toyC-compile
  load : hl.P ll.i ll.i ll.v ... -> (ll.pc ll.sp ll.G ll.M ll.t)
  [(load hl.P ll.i_c ll.i_s ll.v ...)
   (loadCompiled ll.G ll.M ll.i_s ll.v ...)
   (where (ll.G ll.M) (compile hl.P ll.i_c))])

(module+ test
  (require rackunit)

  (define fac (term ((fac ([n int] [o (* int)]) ([prev int])
                         (if (= n 0)
                             ((* o) := 1)
                             (begin
                               (fac (- n 1) (& prev))
                               ((* o) := (* n prev)))))
                     (main ([i int]) ([result int]) (fac i (& result)) (output result)))))

  (define arr (term (main () ([p (arr int 10)] [c (* int)])
                          (c := p)
                          ((* c) := 1)
                          (output (* p)))))

  (define loop
    (term ((main () ([i int] [p (arr int 10)] [c (* int)] [sum int])
                 (i := 0)
                 (c := p)
                 (while (< i 10)
                        (begin
                           ((* c) := 2)
                           (c := (+ c 1))
                           (i := (+ i 1))))
                 (i := 0)
                 (sum := 0)
                 (while (< i 10)
                        (begin
                          (sum := (+ sum (* (+ p i))))
                          (i := (+ i 1))))
                 (output sum)))))

  (define (test-input program inputs outputs)
    (define HL-term (term (invoke ,program ,@inputs)))
    (define HL-final-states (apply-reduction-relation* toyC-red HL-term))
    (check-equal? (length HL-final-states) 1)
    (define HL-matches (redex-match toyC-sem (() () ∅ () G t) (first HL-final-states)))
    (check-equal? (length HL-matches) 1)
    (check-equal? (bind-exp (findf (lambda (b) (eq? (bind-name b) 't)) (match-bindings (first HL-matches))))
                  outputs)
    
    (define LL-term (term (load ,program 100 100 ,@inputs)))
    ;(stepper toyA-red LL-term)
    (define LL-final-states (apply-reduction-relation* toyA-red LL-term))
    (check-equal? (length LL-final-states) 1)
    (define LL-matches (redex-match toyA (pc sp G M t) (first LL-final-states)))
    (check-equal? (length LL-matches) 1)
    (check-equal? (bind-exp (findf (lambda (b) (eq? (bind-name b) 't)) (match-bindings (first LL-matches))))
                  outputs))
  
  (test-input fac '(3) '(6))
  (test-input loop '() '(20)))

; A program vulnerable to a stack overflow attack. Carefully chosen inputs will
; invoke 'evil', printing '1' to the trace despite no call to 'evil' appearing
; in the program text.
(define smash
  (term ((main ([o int] [v int]) ()
               (vulnerable o v))
         (vulnerable ([o int] [v int]) ([p (arr int 1)])
                     (p := (+ p o))
                     ((* p) := v))
         (evil () ()
               (output 1)))))

(define layout-example1
  (term ((main ([o int]) ([ret int])
               (vulnerable o (& ret))
               (output ret))
         (vulnerable ([o int] [ret (* int)]) ([val int] [p (arr int 1)])
                     (val := 0)
                     (p := (+ p o))
                     ((* p) := 1)
                     ((* ret) := val)))))

(define layout-example2
  (term ((main ([o int]) ([ret int])
               (vulnerable o (& ret))
               (output ret))
         (vulnerable ([o int] [ret (* int)]) ([p (arr int 1)] [val int])
                     (val := 0)
                     (p := (+ p o))
                     ((* p) := 1)
                     ((* ret) := val)))))

(define (test-equivalence prog1 prog2 input-range)
  (define (run-high-level prog i)
    (with-handlers ([exn? (λ (e) (format "diverged (~a)" (exn-message e)))])
      (sixth (first (apply-reduction-relation* toyC-red (term (invoke ,prog ,i)))))))
  (define (run-low-level prog i)
    (with-handlers ([exn? (λ (e) (format "diverged (~a)" (exn-message e)))])
      (fifth (first (apply-reduction-relation* toyA-red (term (load ,prog 100 100 ,i)))))))
  (for ([i input-range])
    (printf "~nTesting for input ~a~n" i)
    (let ([result1 (run-high-level prog1 i)]
          [result2 (run-high-level prog2 i)]
          [result1LL (run-low-level prog1 i)]
          [result2LL (run-low-level prog2 i)])
      (printf "Program 1 HL result: ~a~n" result1)
      (printf "Program 2 HL result: ~a~n" result2)
      (printf "Program 1 LL result: ~a~n" result1LL)
      (printf "Program 2 LL result: ~a~n" result2LL)
      (if (not (equal? (equal? result1 result2) (equal? result1LL result2LL)))
          (printf "Preservation test failed~n")
          (printf "Preservation test succeeded~n")))))


(define rop
  (term ((main ([v1 int] [v2 int] [v3 int] [v4 int] [v5 int] [v6 int]) ()
               (vulnerable (& v1) 6))
         (vulnerable ([args (* int)] [len int]) ([p (arr int 2)])
                     (while len
                            (begin
                              ((* p) := (* args))
                              (p := (+ p 1))
                              (args := (+ args 1))
                              (len := (- len 1)))))
         (store ([p (* int)]) ()
                ((* p) := 42))
         (print ([p (* int)]) ()
                (output (* p))))))


; A return-oriented programming attack that loops printing 42
(define rop-loaded
   (term (load ,rop 100 100 87 111 96 3 87 109)))
; The payload:
;  87: desired stack pointer on return from 'store'
; 111: address of '(output (* p))' instruction
;      within 'print', will be the return address when
;      returning from first ROP gadget
;  96: correct value of 'p' on iteration where overflow
;      of 'p' array writes to 'p' itself
;   3: correct value of 'len' on iteration where
;      overflow of 'p' array writes to 'len'
;  87: desired stack pointer on return from 'vulnerable',
;      set to stack pointer of 'vulnerable' so start of
;      payload is re-used as the frame of 'store'
; 109: address of '((* p) := 42)' instruction within
;      'store', overwrites original return address of
;      'vulnerable' to redirect control-flow to first
;      ROP gadget

;(stepper toyA-red rop-loaded)


(define rop-modular
  (term ((main ([pc0 int] [sp0 int]) ([x1 int] [x2 int] [x3 int] [x4 int] [x5 int] [x6 int])
                 (x1 := (- sp0 15)) ; desired stack pointer on return from 'store'
                 (x2 := (+ pc0 17)) ; address of '(output (* p))' instruction
                                ; within 'print', will be the return address when
                                ; returning from first ROP gadget
                 (x3 := (- sp0 6))  ; correct value of 'p' on iteration where overflow
                                ; of 'p' array writes to 'p' itself
                 (x4 := 3)      ; correct value of 'len' on iteration where
                                ; overflow of 'p' array writes to 'len'
                 (x5 := (- sp0 15)) ; desired stack pointer on return from 'vulnerable',
                                ; set to stack pointer of 'vulnerable' so start of
                                ; payload is re-used as the frame of 'store'
                 (x6 := (+ pc0 15))  ; address of '((* p) := 42)' instruction within
                                ; 'store', overwrites original return address of
                                ; 'vulnerable' to redirect control-flow to first
                                ;  ROP gadget
                 (vulnerable (& x1) 6))
         (vulnerable ([args (* int)] [len int]) ([p (arr int 2)])
                     (while len
                            (begin
                              ((* p) := (* args))
                              (p := (+ p 1))
                              (args := (+ args 1))
                              (len := (- len 1)))))
         (store ([p (* int)]) ()
                ((* p) := 42))
         (print ([p (* int)]) ()
                (output (* p))))))

(define rop-modular-loaded
   (term (load ,rop-modular 200 100 200 100)))

(define idx-example
  (term ((main () ([x int])
               (x := 0)
               (foo 13))
         (foo ([i int]) ([p (arr int 10)])
              (output (*(+ p i)))))))
(define idx-example-loaded 
  (term (load ,idx-example 200 200)))


(stepper toyA-red idx-example-loaded)

;(stepper toyA-red rop-modular-loaded)


;(test-equivalence layout-example1 layout-example2 (range -10 10))

;(stepper toyC-red (term (invoke ,smash 4 105)))
;(stepper toyA-red (term (load ,smash 100 100 4 105)))


==> anc/toyc.rkt <==
#lang racket

(require redex)

(provide toyC toyC-sem toyC-red invoke compileProg)

(define-language toyC
  ; A program 'P' is a sequence of procedure declarations 'pd ...'.
  ; Execution starts by invoking the procedure named 'main'.
  (P  ::= (pd ...))
  ; A procedure declaration 'pd' is a procedure name 'm' followed by
  ; a sequence of parameter declarations '[x py]', a sequence of
  ; local variable declarations '[x ty]', and a sequence of statements.
  (pd ::= (m ([x py] ...) ([x ty] ...) st ...))
  ; A type 'ty' is either a simple type 'py' or an array type
  ; '(arr py integer)' is the type of an 'integer' length array of
  ; values of type 'py'.
  (ty ::= py (arr py integer))
  ; A simple type is either an 'int' or a pointer type.
  (py ::= int (* ty))
  ; Statements
  (st ::=
      ; Assign the result of evaluating 'ex' to the l-value of 'lv'
      (lv := ex)
      ; Invoke 'm' with the results of evaluating 'ex ...' as arguments
      (m ex ...)
      ; Evaluates the first statement if 'ex' evaluates to a non-zero
      ; value, otherwise evaluates the second statement
      (if ex st st)
      ; Executes 'st' while 'ex' does not evaluate to 0
      (while ex st)
      ; Outputs the value of 'ex' to the output log
      (output ex)
      ; Evaluates the sequence of statements 'st ...'
      (begin st ...)
      ; A no-op
      skip)
  ; Expressions
  (ex ::=
      ; A constant integer
      integer
      ; The null pointer
      null
      ; Dereference the pointer that 'ex' evaluates to
      (* ex)
      ; A variable
      x
      ; Take the address of the l-value 'lv'
      (& lv)
      (+ ex ex)
      (- ex ex)
      (* ex ex)
      (/ ex ex)
      (= ex ex)
      (< ex ex))
  ; An l-value is either a variable 'x' or the location
  ; pointed to by another l-value 
  (lv ::= x (* lv))
  (m x  ::= variable-not-otherwise-mentioned))

; Additional terms for evaluating toyC programs
(define-extended-language toyC-sem toyC
  ; Values are either integers or a location with a unique
  ; label 'a' identifying an object and an offset within the object
  (v ::= integer (loc a integer))
  ; A memory 'object' is either a value, an array, or undefined
  (obj := (arr obj ...) v undef)
  ; A stack frame 'F' is a mapping from variables to locations
  (F ::= ((x (loc a integer)) ...))
  ; A stack 'S' is a sequence of terms '(F st ...)' which record
  ; the stack frame and remaining instructions for each procedure
  ; on the call stack
  (S ::= ((F st ...) S) ∅)
  ; A memory 'M' is a map from locations to objects
  (M ::= ((a obj) ...))
  ; The global store 'G' is a sequence of procedure declarations
  (G ::= (pd ...))
  ; An output trace 't' is a sequence of values
  (t ::= (v ...))
  (a ::= variable-not-otherwise-mentioned))

; Deference a location by looking up the label in the memory map
; and indexing the object at the appropriate offset
(define-metafunction toyC-sem
  lookupMem : (loc a integer) M -> obj
  [(lookupMem (loc a integer) ((a (arr obj ...)) _ ...)) (ith (arr obj ...) integer)]
  [(lookupMem (loc a 0) ((a obj) _ ...)) obj]
  [(lookupMem (loc a integer) ((a_1 obj_1) (a_r obj_r) ...))
   (lookupMem (loc a integer) ((a_r obj_r) ...))])

; Update the value in memory at the specified location   
(define-metafunction toyC-sem
  storeMem : (loc a integer) v M -> M
  [(storeMem (loc a 0) v ((a v_a) (a_r obj_r) ...))
   ((a v) (a_r obj_r) ...)]
  [(storeMem (loc a 0) v ((a undef) (a_r obj_r) ...))
   ((a v) (a_r obj_r) ...)]
  [(storeMem (loc a integer) v ((a (arr obj_a ...)) (a_r obj_r) ...))
   ((a (set-ith (arr obj_a ...) integer v)) (a_r obj_r) ...)]
  [(storeMem (loc a integer) v ((a_1 obj_1) (a_r obj_r) ...))
   ((a_1 obj_1) (a_n obj_n) ...)
   (where ((a_n obj_n) ...) (storeMem (loc a integer) v ((a_r obj_r) ...)))])

; Uninitialized values are represented by 'undef' values
(define-metafunction toyC-sem
  initVal : ty -> obj
  [(initVal int) undef]
  [(initVal (* ty)) undef]
  [(initVal (arr py integer)) (makeArr integer)])

; Partitions a list of location object pairs into a list of locations and
; non-array objects and a list of locations and array objects
(define-metafunction toyC-sem
  filterArr : (a obj) ... -> (((a obj) ...) ((a (arr obj ...)) ...))
  [(filterArr (a_1 (arr obj ...)) (a_r obj_r) ...)
   (((a_i obj_i) ...) ((a_1 (arr obj ...)) (a_a obj_a) ...))
   (where (((a_i obj_i) ...) ((a_a obj_a) ...)) (filterArr (a_r obj_r) ...))]
  [(filterArr (a_1 obj_1) (a_r obj_r) ...)
   (((a_1 obj_1) (a_i obj_i) ...) ((a_a obj_a) ...))
   (where (((a_i obj_i) ...) ((a_a obj_a) ...)) (filterArr (a_r obj_r) ...))]
  [(filterArr) (()())])

; Creates an array of length 'integer' where each element is undefined
(define-metafunction toyC-sem
  makeArr : integer -> obj
  [(makeArr 0) (arr)]
  [(makeArr integer)
   (arr undef obj ...)
   (where (arr obj ...) (makeArr ,(- (term integer) 1)))])

; Index an array
(define-metafunction toyC-sem
  ith : (arr obj ...) integer -> obj
  [(ith (arr obj_1 obj_2 ...) 0) obj_1]
  [(ith (arr obj_1 obj_2 ...) integer) (ith (arr obj_2 ...) ,(- (term integer) 1))])

; Modify the i'th value of an array
(define-metafunction toyC-sem
  set-ith : (arr obj ...) integer v -> (arr obj ...)
  [(set-ith (arr obj_1 obj_2 ...) 0 v) (arr v obj_2 ...)]
  [(set-ith (arr obj_1 obj_2 ...) integer v)
   (arr obj_1 obj_r ...)
   (where (arr obj_r ...) (set-ith (arr obj_2 ...) ,(- (term integer) 1) v))])

; Lookup the address of a local variable from a stack frame
(define-metafunction toyC-sem
  lookupVar : x F -> (loc a integer)
  [(lookupVar x ((x (loc a integer)) (x_r (loc a_r integer_r)) ...))
   (loc a integer)]
  [(lookupVar x ((x_1 (loc a_1 integer_1)) (x_r (loc a_r integer_r)) ...))
   (lookupVar x ((x_r (loc a_r integer_r)) ...))])

; Evaluate an expression (with no side effects)
(define-metafunction toyC-sem
  evalExpr : ex F M -> v
  [(evalExpr integer _ _) integer]
  [(evalExpr null _ _) 0]
  [(evalExpr (* ex) F M) (lookupMem (evalExpr ex F M) M)]
  [(evalExpr x F M) (lookupMem (lookupVar x F) M)]
  [(evalExpr (& lv) F M) (evalLVal lv F M)]
  [(evalExpr (+ ex_1 ex_2) F M) ,(+ (term integer_1) (term integer_2))
                                (where integer_1 (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (+ ex_1 ex_2) F M) (loc a ,(+ (term integer_1) (term integer_2)))
                                (where (loc a integer_1) (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (- ex_1 ex_2) F M) ,(- (term integer_1) (term integer_2))
                                (where integer_1 (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (- ex_1 ex_2) F M) (loc a ,(- (term integer_1) (term integer_2)))
                                (where (loc a integer_1) (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (- ex_1 ex_2) F M) ,(- (term integer_1) (term integer_2))
                                (where (loc a integer_1) (evalExpr ex_1 F M))
                                (where (loc a integer_2) (evalExpr ex_2 F M))]
  [(evalExpr (* ex_1 ex_2) F M) ,(* (term integer_1) (term integer_2))
                                (where integer_1 (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (/ ex_1 ex_2) F M) ,(/ (term integer_1) (term integer_2))
                                (where integer_1 (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (= ex_1 ex_2) F M) 1
                                (where integer_r (evalExpr ex_1 F M))
                                (where integer_r (evalExpr ex_2 F M))]
  [(evalExpr (= ex_1 ex_2) F M) 0
                                (where integer_1 (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))]
  [(evalExpr (< ex_1 ex_2) F M) ,(if (< (term integer_1) (term integer_2))
                                     1
                                     0)
                                (where integer_1 (evalExpr ex_1 F M))
                                (where integer_2 (evalExpr ex_2 F M))])
                                
; Compute the l-value of an expression
(define-metafunction toyC-sem
  evalLVal : lv F M -> v
  [(evalLVal x F M) (lookupVar x F)]
  [(evalLVal (* lv) F M) (lookupMem (evalLVal lv F M) M)])

; Any non-zero value is true
(define-metafunction toyC-sem
  toBool : v -> v
  [(toBool 0) 0]
  [(toBool _) 1])

; Remove a stack frame and garbage-collect any allocated locations
(define-metafunction toyC-sem
  popStack : F M -> M
  [(popStack () M) M]
  [(popStack ((x (loc a 0)) (x_r (loc a_r 0)) ...) M)
   (popStack ((x_r (loc a_r 0)) ...) (dropLoc a M))])

; Remove a location from memory
(define-metafunction toyC-sem
  dropLoc : a M -> M
  [(dropLoc a ((a obj) (a_r obj_r) ...)) ((a_r obj_r) ...)]
  [(dropLoc a ((a_b obj_b) (a_r obj_r) ...))
   ((a_b obj_b) (a_n obj_n) ...)
   (where ((a_n obj_n) ...) (dropLoc a ((a_r obj_r) ...)))])

; A reduction semantics for toyC using terms from toyC-sem
; Configurations have the form ((st ...) F S M G t)
; where 'st ...' are the remaining statements to execute in
; the current procedure, 'F' is the current stack frame, 'S' is
; the call stack, 'M' is the memory, 'G' is the global table of
; procedures, and 't' is the output trace.
(define toyC-red
  (reduction-relation
   toyC-sem
   #:domain ((st ...) F S M G t)
   #:codomain ((st ...) F S M G t)
   (--> ((skip st ...) F S M G t)
        ((st ...) F S M G t)
        skip)
   (--> (((output ex) st ...) F S M G (v ...))
        ((st ...) F S M G (v ... v_1))
        (where/error v_1 (evalExpr ex F M))
        output)
   (--> (((begin st_b ...) st ...) F S M G t)
        ((st_b ... st ...) F S M G t)
        begin)
   (--> (((while ex st_w) st ...) F S M G t)
        ((st ...) F S M G t)
        (where 0 (toBool (evalExpr ex F M)))
        while-false)
   (--> (((while ex st_w) st ...) F S M G t)
        ((st_w (while ex st_w) st ...) F S M G t)
        (where 1 (toBool (evalExpr ex F M)))
        while-true)
   (--> (((if ex st_t st_f) st ...) F S M G t)
        ((st_t st ...) F S M G t)
        (where 1 (toBool (evalExpr ex F M)))
        if-true)
   (--> (((if ex st_t st_f) st ...) F S M G t)
        ((st_f st ...) F S M G t)
        (where 0 (toBool (evalExpr ex F M)))
        if-false)
   (--> (((lv := ex) st ...) F S M_i G t)
        ((st ...) F S M_o G t)
        (where/error v_a (evalLVal lv F M_i))
        (where/error v_v (evalExpr ex F M_i))
        (where/error M_o (storeMem v_a v_v M_i))
        assign)
   ; Invoke procedure 'm', allocating memory for 'm's local variables and pushing the
   ; current stack frame and remaining instructions onto the stack
   (--> (((m ex ...) st ...) F S M G t)
        ((st_m ...) F_m ((F st ...) S) M_m G t)
        (where (pd_1 ... (m ([x_a py] ...) ([x_l ty] ...) st_m ...) pd_2 ...) G)
        (fresh ((a_a ...) (x_a ...)))
        (fresh ((a_l ...) (x_l ...)))
        (where/error ((a_o obj_o) ...) M)
        (where/error (v_a ...) ((evalExpr ex F M) ...))
        (where/error ((a_l obj_l) ...) ((a_l (initVal ty)) ...))
        (where/error (((a_i obj_i) ...) ((a_arr obj_arr) ...)) (filterArr (a_l obj_l) ...))
        (fresh ((a_arr_2 ...) (obj_arr ...)))
        (fresh ((x_arr ...) (obj_arr ...)))
        (where/error F_m ((x_a (loc a_a 0)) ... (x_l (loc a_l 0)) ... (x_arr (loc a_arr_2 0)) ...))
        (where/error M_m ((a_a v_a) ... (a_i obj_i) ... (a_arr (loc a_arr_2 0)) ... (a_arr_2 obj_arr) ... (a_o obj_o) ...))
        call)
   ; Return to the current procedure's caller, cleaning up memory allocated by
   ; the current procedure
   (--> (() F_c ((F st ...) S) M G t)
        ((st ...) F S (popStack F_c M) G t)
        return)))

; Create an initial configuration given a program 'P' and a set of
; integer arguments to invoke procedure 'main' on.
(define-metafunction toyC-sem
  invoke : P integer ... -> ((st ...) F S M G t)
  [(invoke P integer ...)
   (((main integer ...)) () ∅ () P ())])

(module+ test
  (require rackunit)

  (define fac (term (fac ([n int] [o (* int)]) ([prev int])
                         (if (= n 0)
                             ((* o) := 1)
                             (begin
                               (fac (- n 1) (& prev))
                               ((* o) := (* n prev)))))))
  (define main (term (main ([i int]) ([result int]) (fac i (& result)) (output result))))

  (define arr (term (main () ([p (arr int 10)] [c (* int)])
                          (c := p)
                          ((* c) := 1)
                          (output (* p)))))

  (define loop
    (term ((main () ([i int] [p (arr int 10)] [c (* int)] [sum int])
                 (i := 0)
                 (c := p)
                 (while (< i 10)
                        (begin
                           ((* c) := 2)
                           (c := (+ c 1))
                           (i := (+ i 1))))
                 (i := 0)
                 (sum := 0)
                 (while (< i 10)
                        (begin
                          (sum := (+ sum (* (+ p i))))
                          (i := (+ i 1))))
                 (output sum)))))

  (define (test-input program inputs outputs)
    (define t (term (invoke ,program ,@inputs)))
    (define final-states (apply-reduction-relation* toyC-red t))
    (check-equal? (length final-states) 1)
    (define matches (redex-match toyC-sem (() () ∅ () G t) (first final-states)))
    (check-equal? (length matches) 1)
    (check-equal? (bind-exp (findf (lambda (b) (eq? (bind-name b) 't)) (match-bindings (first matches))))
                  outputs))

  (test-input (term (,fac ,main)) '(3) '(6))
  (test-input loop '() '(20)))

; Compilation from IMP to ToyC

(require "imp.rkt")

(define-union-language imp-compile (imp. imp) (hl. toyC))

(define-metafunction imp-compile
  compileEx : imp.ex -> hl.ex
  [(compileEx #f) 0]
  [(compileEx #t) 1]
  [(compileEx integer) integer]
  [(compileEx imp.x) imp.x]
  [(compileEx (imp.op imp.ex_1 imp.ex_2))
   (imp.op (compileEx imp.ex_1) (compileEx imp.ex_2))])

(define-metafunction imp-compile
  compileSt : imp.st -> hl.st
  [(compileSt (imp.x := imp.ex)) (imp.x := (compileEx imp.ex))]
  [(compileSt (if imp.ex imp.st_1 imp.st_2))
   (if (compileEx imp.ex) (compileSt imp.st_1) (compileSt imp.st_2))]
  [(compileSt (while imp.ex imp.st))
   (while (compileEx imp.ex) (compileSt imp.st))]
  [(compileSt (output imp.ex)) (output (compileEx imp.ex))]
  [(compileSt (begin imp.st ...)) (begin (compileSt imp.st) ...)]
  [(compileSt skip) skip])

(define-metafunction imp
  freeVarsEx : ex -> (x ...)
  [(freeVarsEx boolean) ()]
  [(freeVarsEx integer) ()]
  [(freeVarsEx x) (x)]
  [(freeVarsEx (op ex_1 ex_2)) (x_1 ... x_2 ...)
                               (where (x_1 ...) (freeVarsEx ex_1))
                               (where (x_2 ...) (freeVarsEx ex_2))])

(define-metafunction imp
  freeVarsSt : st -> (x ...)
  [(freeVarsSt (x := ex)) (x x_ex ...)
                          (where (x_ex ...) (freeVarsEx ex))]
  [(freeVarsSt (if ex st_t st_f)) (x_ex ... x_t ... x_f ...)
                                  (where (x_ex ...) (freeVarsEx ex))
                                  (where (x_t ...) (freeVarsSt st_t))
                                  (where (x_f ...) (freeVarsSt st_f))]
  [(freeVarsSt (while ex st)) (x_ex ... x_st ...)
                              (where (x_ex ...) (freeVarsEx ex))
                              (where (x_st ...) (freeVarsSt st))]
  [(freeVarsSt (output ex)) (freeVarsEx ex)]
  [(freeVarsSt (begin st ...)) (x ... ...)
                               (where ((x ...) ...) ((freeVarsSt st) ...))]
  [(freeVarsSt skip) ()])

(define-metafunction imp
  freeVarSet : (x ...) -> (x ...)
  [(freeVarSet (x ...))
   ,(sort (remove-duplicates (term (x ...))) symbol<?)])

(define-metafunction imp
  freeVars : (st ...) -> (x ...)
  [(freeVars (st ...)) (freeVarSet (x ... ...))
                       (where ((x ...) ...) ((freeVarsSt st) ...))])

(define-metafunction imp-compile
  compileToProcedure : (imp.st ...) hl.m -> hl.pd
  [(compileToProcedure (imp.st ...) hl.m) (hl.m ([imp.x int] ...) () hl.st ...)
                                          (where (imp.x ...) (freeVars (imp.st ...)))
                                          (where (hl.st ...) ((compileSt imp.st) ...))])

(define-metafunction imp-compile
  compileProg : imp.P -> hl.P
  [(compileProg imp.P) ((compileToProcedure imp.P main))])

(define-metafunction imp-compile
  compileCmp : imp.I -> hl.pd
  ; Capitalize Hole because hole is a reserved word
  [(compileCmp imp.I) (compileToProcedure imp.I Hole)])

(define-metafunction imp-compile
  compileCxt : imp.C -> hl.C
  ; The hole has the form (hole (x ...)) to annotate it with its free variables.
  ; Conveniently, that means we can replace the hole with the identifier Hole to
  ; make it a function call.
  [(compileCxt imp.C) (compileToProcedure (in-hole imp.C Hole) main)])

(module+ test
  (define imp-fac
    (term ((a := 1)
           (while (< 1 i)
                  (begin
                    (a := (* a i))
                    (i := (- i 1))))
           (output a))))

  (define imp-fac-2
    (term ((a := 1)
           (cont := (< 1 i))
           (while cont
                  (begin
                    (a := (* a i))
                    (i := (- i 1))
                    (if (< i 2) (cont := #f) skip)))
           (output a))))

  (test-input (term (compileProg ,imp-fac)) '(0 6) '(720))
  (test-input (term (compileProg ,imp-fac-2)) '(42 1 6) '(720)))

(define dop-vulnerable
  (term ((output x)
         (output y)
         (r := y)
         (d := 0)
         (while (= (< r x) #f)
                (begin (r := (+ r a))
                       (x := (+ x b))
                       (d := (+ d 1))))
         (output d)
         (output r))))

(define dop-attack
  (term (main ([x int] [y int]) ([a int] [b int] [d int] [r int])
              (a := (- 0 x))
              (b := 0)
              (d := 0)
              (r := 0)
              ; Compiling the component puts the arguments in alphabetical order
              (Hole a b d r x y))))

(define dop
  (term ((compileCmp ,dop-vulnerable) ,dop-attack)))

(module+ test
  (test-input dop '(9 42) '(9 42 4 6))
  (test-input dop '(3 24) '(3 24 8 0))
  (test-input dop '(24 3) '(24 3 0 3)))


==> anc/toyh.rkt <==
#lang racket

(require racket/match)

(require redex)

(require (prefix-in imp: "imp.rkt"))
(require (prefix-in toyC: "toyc.rkt"))
(require (prefix-in toyA: "toya.rkt"))

(define-union-language imp+toyA imp:imp (ll. toyA:toyA))

(define-extended-language toyH
  imp+toyA
  ; Statements
  (st ::=
      ; All statements from imp
      ....
      ; Run a toyA program, returning its last output and the number of
      ; steps.  See loadCompiled in toya for arguments.
      (x_o x_t <- time ll.G ll.M ll.i ll.ex ...)))

(define (apply-reduction-relation*/single/with-count r t0)
  (define (go t n)
    (match (apply-reduction-relation r t)
      ['() (list t n)]
      [(list t2) (go t2 (+ n 1))]
      [_ (error "multiple steps possible")]))
  (go t0 0))

(define-metafunction toyH
  execute : ll.G ll.M ll.i ll.v ... -> (v_o v_t)
  [(execute ll.G ll.M ll.i ll.v ...)
   (v_o v_t)
   (where/error (ll.pc_1 ll.sp_1 ll.G_1 ll.M_1 ll.t_1)
                (toyA:loadCompiled ll.G ll.M ll.i ll.v ...))
   (where/error ((ll.pc_2 ll.sp_2 ll.G_2 ll.M_2 ll.t_2) v_t)
                ,(apply-reduction-relation*/single/with-count
                  toyA:toyA-red
                  (term (ll.pc_1 ll.sp_1 ll.G_1 ll.M_1 ll.t_1))))
   (where/error (_ ... v_o) ll.t_2)])

(define-metafunction toyH
  lowerValue : v -> ll.v
  [(lowerValue #f) 0]
  [(lowerValue #t) 1]
  [(lowerValue n) n])

(define toyH-red
  (extend-reduction-relation
   imp:imp-red
   toyH
   (--> (((x_o x_t <- time ll.G ll.M ll.i ex ...) st ...) s_i t)
        ((st ...) s_o t)
        (where/error (ll.v ...) ((lowerValue (imp:evalExpr ex s_i)) ...))
        (where/error (v_o v_t) (execute ll.G ll.M ll.i ll.v ...))
        (where/error s_2 (imp:storeStore x_o v_o s_i))
        (where/error s_o (imp:storeStore x_t v_t s_2))
        time)))

(define checkpass
  ; Return true if the "password" formed by the variables a-e is 1 2 3 4 5
  (term ((if (= a 1)
             (if (= b 2)
                 (if (= c 3)
                     (if (= d 4)
                         (if (= e 5)
                             (output 1)
                             (output 0))
                         (output 0))
                     (output 0))
                 (output 0))
             (output 0)))))

(define findpass
  (redex-let toyH ([(ll.G ll.M)
                    (term (toyA:compile (toyC:compileProg ,checkpass) 100))])
             (term ((k := #t)
                    (while k (begin
                               (o t <- time ll.G ll.M 100 a b c d e)
                               (if (= o 1)
                                   (k := #f)
                                   (if (= t 2)
                                       (a := (+ a 1))
                                       (if (= t 4)
                                           (b := (+ b 1))
                                           (if (= t 6)
                                               (c := (+ c 1))
                                               (if (= t 8)
                                                   (d := (+ d 1))
                                                   (e := (+ e 1)))))))))
                    (output a)
                    (output b)
                    (output c)
                    (output d)
                    (output e)))))

(define get-output
  (term-match/single toyH
    [((() _ t)) (term t)]
    [(((st ...) s t)) (error "stuck:" (term (st ...)) (term s) (term t))]
    [any_other (error "multiple reducts:" (term any_other))]))

(define (run t vars)
  (get-output (apply-reduction-relation* toyH-red (term (,t ,vars ())))))

(module+ test
  (require rackunit)

  (define vars '((a 0) (b 0) (c 0) (d 0) (e 0) (k #t) (o 42) (t 100)))
  (check-equal? (run findpass vars) '(1 2 3 4 5)))

